Bootstrapping Fisher Market Equilibrium and First-Price Pacing Equilibrium

The linear Fisher market (LFM) is a basic equilibrium model from economics, which also has applications in fair and efficient resource allocation. First-price pacing equilibrium (FPPE) is a model capturing budget-management mechanisms in first-price auctions. In certain practical settings such as advertising auctions, there is an interest in performing statistical inference over these models. A popular methodology for general statistical inference is the bootstrap procedure. Yet, for LFM and FPPE there is no existing theory for the valid application of bootstrap procedures. In this paper, we introduce and devise several statistically valid bootstrap inference procedures for LFM and FPPE. The most challenging part is to bootstrap general FPPE, which reduces to bootstrapping constrained M-estimators, a largely unexplored problem. We devise a bootstrap procedure for FPPE under mild degeneracy conditions by using the powerful tool of epi-convergence theory. Experiments with synthetic and semi-real data verify our theory.

==> exp_bootstrap.py <==

import numpy as np
import pickle
import pandas as pd 
from matplotlib import pyplot as plt
from util import *
from hessian import *
np.set_printoptions(formatter={'float': lambda x: "{0:0.2f}".format(x)})

np.random.seed(123)

def run_hist(value_dist, base_scale, n_item, n_trials, n_boot, row, col, bs_exponent, write_fig):
    value_name = value_dist.name
    # bs_exponent_list = [0.4, 1/3, 1/6, 1/12, 1/15 ]
    bs_exponent_list = [ 1/3 ]
    row = len(bs_exponent_list)
    n_buyer = col


    budget_per_it = np.random.uniform(high = 1, size=n_buyer) /base_scale
    budget_per_it[0: int(0.7 * row)] += 1
    total_budget = budget_per_it * n_item

    # 1. Find limit market 
    da_res = dual_averaging(budget_per_it, n_iter = 1000, batch_size = 5000, value_generator = value_dist, title = "in run_hist")
   
    # 2. generate many FPPEs
    m_res = fppe_m(total_budget, n_buyer, n_item, n_trials, value_generator = value_dist)
    scaled_res = (m_res - da_res) * np.sqrt(n_item)

    # 3. generate one FPPE
    value_generator = value_dist
    V = value_generator(n_buyer, n_item)
    beta = fppe(V, total_budget).be

    # 4. mult bootstrap
    mult_boot_res = fppe_mult_bs (V, total_budget, n_buyer, n_item, n_boot)
    scaled_mult_boot_res = (mult_boot_res - beta) / np.sqrt(n_item)
      

    plt.rcParams["figure.figsize"] = (12,10)
    figure, axis = plt.subplots(row, col)
    bins = np.linspace(-1.9,1.9,17)
    for r in range(row):

        # bootstrap that fppe
        bs_exponent = bs_exponent_list[r]
        eps_boot = 1 / (n_item ** (bs_exponent))
        boot_res = fppe_bs (V, total_budget, n_buyer, n_item, n_boot, beta, bs_exponent, diag=True)
        scaled_boot_res =(boot_res - beta) * (1/eps_boot) 
     
        for c in range(col):
            i = c
            ax = axis[r][c]   
            # ax.hist(scaled_boot_res.iloc[:,i], alpha = 0.3, color = "orange", bins=bins, label = "bootstrap")
            ax.hist(scaled_res.iloc[:,i], alpha = 0.3, color = "blue", bins=bins, label = "FPPEs")
            ax.hist(scaled_mult_boot_res.iloc[:,i], alpha = 0.3, color = "red", bins=bins, label = "mult bs")
 
            if r == 0:
                ax.set_xlabel(
                r"$\beta^*_{{ {} }}$".format(i+1) + 
                "={:.02f}, ".format(da_res[i]) + 
                r"$\beta^\gamma_{{ {} }}$".format(i+1) + 
                "={:.02f}".format(beta[i]))
            if c == 0: 
                ax.text(-2,110,"d={:0.2f}".format(bs_exponent))

    figure.suptitle( 
        r"$\sqrt{t} (\beta^\gamma - \beta^*)$ vs $ \epsilon_t^{-1} (\beta^b- \beta^\gamma) $," +
        f"{n_buyer} buyers, {n_item} items, {value_name} values, {n_trials} FPPEs, {n_boot} bootstraps, "+
        r"$\epsilon_t = t^{-d}$" )
    figure.tight_layout()
    plt.legend(loc = "upper right")
    plt.plot()
    if write_fig:
        plt.savefig(f'fig_exp_boot_vs_fppe_{value_name}.pdf')  


CONFIG = {
    "base_scale" : 10, 
    "n_item": 1000, 
    "n_trials": 100, 
    "n_boot": 100, 
    "row": 5, 
    "col": 8, #n_buyer 
    "bs_exponent": None,
    "write_fig": False 
}

# run_hist("real", meta_value_generator(8), 10, 100, 100, 100, 5, 8, 0.4, write_fig)
CONFIG["value_dist"] = gen_unim
run_hist(** CONFIG)
# CONFIG["value_dist"] = gen_normal
# run_hist(** CONFIG)
# CONFIG["value_dist"] = gen_exponential
# run_hist(** CONFIG)

# make plots for ipinyou
# predict = pd.read_pickle("predict.pkl")
# models = pd.read_pickle("models.pkl")
# fullX = pd.read_pickle("fullX.pkl")
# def ipinyou_sim ( n_buyer, n_item ):
#     ipinyou_sim.name = "ipinyou"
#     assert n_buyer == 5, "wrong buyer in ipinyou_sim"
    
#     return np.array(predict.sample(n_item)).T
# CONFIG["col"] = 5
# CONFIG["value_dist"] = ipinyou_sim
# run_hist(** CONFIG)



==> exp_process_ipinyou_data.py <==
import pandas as pd
import numpy as np
from sklearn.linear_model import LogisticRegression
from sklearn.metrics import classification_report, confusion_matrix
import matplotlib.pyplot as plt
from util_ipinyou import * 
pd.set_option('display.precision', 2)
import os
def setify_profile(p):
    return set(p.split(","))


date_str = "20130606"

if not os.path.exists("processed20130606.pkl"):
    # 1. read click data
    clk = pd.read_csv(get_file_name_date("clk." + date_str), sep="\t", names = imp_col_names )["bid_id"].to_frame()
    clk["clk"] = True
    clk = clk.set_index("bid_id")

    # 2. read impression data
    imp = pd.read_csv(get_file_name_date("imp." + date_str), sep="\t", names = imp_col_names )[["bid_id", "region", "ad_exchange","user_profile", "adtiser_id"]]
    imp = imp.set_index("bid_id")

    # ad_exchange, region, profile 
    print("No of imp not in clk = ", len(set(clk.index) - set(imp.index)), "/", len(clk))
    data = imp.join(clk)
    data.clk = data.clk.fillna(0) # polish
    data.clk = data.clk.astype("bool")
    data.region = data.region.astype("category")
    data.ad_exchange = data.ad_exchange.astype("category")
    data = pd.get_dummies(data, columns=["ad_exchange","region"], drop_first=True)
    data.adtiser_id = data.adtiser_id.astype("category")
    data.user_profile = data.user_profile.astype("string")
    data.user_profile = data.user_profile.fillna("")  
    data["user_profile"] = data.user_profile.apply(setify_profile)
    for t in ['10063', '10006', '10110', '10083', '10024', '10111', '10059', '10031', '10075', '10057']:
        data[t] = data.user_profile.apply(lambda x: t in x)
    data = data.drop(["user_profile"], axis=1)
    data.to_pickle("processed"+ date_str +".pkl")

else:
    # Create feature based on ad exchange, region
    data = pd.read_pickle("processed20130606.pkl")

for ai in adtiser_list:
    dd = data.loc[data.adtiser_id == ai]
    print(dd.clk.value_counts(), dd.shape[0])


res = []
# full_y = data.clk
# full_model = LogisticRegression(solver='liblinear', random_state=0, penalty = "l2")
# full_model.fit(full_X,full_y)
for ai in adtiser_list :

    # split data
    dd = data.loc[data.adtiser_id == ai]
    X = dd.loc[:, ~dd.columns.isin(["clk", "adtiser_id"])]
    y = dd["clk"]

    # train
    model = LogisticRegression(solver='liblinear', random_state=0, penalty = "l2")
    model.fit(X,y)
    print("finish" , ai)
    res.append(model) 
res = pd.Series(res)
res.to_pickle("models.pkl")




full_X = data.loc[:, ~data.columns.isin(["clk", "adtiser_id"])] 
full_X.to_pickle("fullX.pkl")


# Visualize all advertisers' prediction on full data
predict = pd.DataFrame()
for ai, model in zip(adtiser_list, res):
    # visualize
    score = logit_score(model, full_X) 
    predict[ai] = score
    # score[score < 90].hist(bins=100 )
    # plt.suptitle(ai)
    # plt.show()
predict.to_pickle("predict.pkl")

# create simulated value distribution by sampling
predict = pd.read_pickle("predict.pkl")
vis_pred = predict.sample(1000)
pd.plotting.scatter_matrix(vis_pred, alpha=0.2, hist_kwds={'bins': 30, "range":(0,40), "histtype": "stepfilled" }, figsize=(10, 10))
axS=pd.plotting.scatter_matrix(vis_pred, alpha=0.2, figsize=(10, 10), hist_kwds={'bins': 30})
for i in range(5):
    for j in range(5):

        axS[i,j].set_xlim(0.0,40)
plt.suptitle('Estimated values from logistic regression')
plt.savefig("fig_real_value_dist.pdf")
plt.show()




# visualize one advertiser's prediction on full data
# X1 = data.loc[data.adtiser_id == 1458]
# X1 = X1.drop(["adtiser_id","clk"], axis=1)
# y1 = data.loc[data.adtiser_id == 1458]["clk"]
# model = LogisticRegression(solver='liblinear', random_state=0, penalty = "l2")
# model.fit(X1, y1)
# s = logit_score(model, full_X)
# s[s<100].hist(bins=100)




# top k frequent user tags
# tag_n = [ ( f, len(data[f][data[f] == True])) for f in tags]
# tag_n = sorted(tag_n, key = lambda x: -x[1])
# k = 5; top_k_tag = [x[0] for i,x in enumerate(tag_n) if i < k ]


==> exp_real.py <==
import pandas as pd
import numpy as np
from util import *
pd.set_option('display.precision', 2)
np.random.seed(1234)
from util import *
import time
from matplotlib import pyplot as plt
from util_ipinyou import logit_score
def gap_beta_ok(beta, proportion, thres = 0.03):
    n_buyer = len(beta)
    n_beta_one = int(n_buyer * proportion)

    should_be_one = beta[0:n_beta_one]
    should_less_one = beta[n_beta_one:]

    # beta = 1 for all buyers
    if len(should_less_one) == 0: 
        return False
    
    check1 = np.all(np.isclose(should_be_one, 1))
    check2 = np.all(should_less_one < 1)
    check3 = 1 - thres >  np.max(should_less_one)
    return check1 and check2 and check3 

predict = pd.read_pickle("predict.pkl")
models = pd.read_pickle("models.pkl")
fullX = pd.read_pickle("fullX.pkl")

def sample_simplex (dim, n):
    """_summary_

    Args:
        dim (_type_): _description_
        n (_type_): _description_

    Returns:
        _type_: n_samples x dimension
    """
    rng = np.random.default_rng(int(time.time()))
    samples = rng.uniform(size=(n, dim))
    z = samples.sum(axis=1).reshape(-1,1)
    samples = samples / z
    return samples.T

def create_buyers(n_buyer_needed):
    predict = pd.read_pickle("newpredict.pkl")
    original_coef = np.empty((46, 5))
    for i, m in enumerate(models):
        original_coef[:,i] = m.coef_[0]
    new_coefs = original_coef @ sample_simplex(5, n_buyer_needed) # feat_dim x n_buyer_needed 
    new_predict = np.empty((fullX.shape[0], n_buyer_needed))

    for i in range(n_buyer_needed):
        print(f"creating {i} out of {n_buyer_needed}")
        lm = models[0]
        lm.coef_[0] = new_coefs[:,i]
        new_predict[:,i] = logit_score(lm, fullX)
    predict = np.concatenate([predict, new_predict], axis = 1)
    pd.DataFrame(predict).to_pickle("newpredict.pkl")
    return

def create_buyers_cluster(n_buyer_needed):
    predict = pd.read_pickle("newpredict_cluster.pkl")
    original_coef = np.empty((46, 5))
    for i, m in enumerate(models):
        original_coef[:,i] = m.coef_[0]


    idx = np.random.randint(5, size=n_buyer_needed)
    new_coefs = original_coef[:,idx]  # feat_dim x n_buyer_needed 
    new_predict = np.empty((fullX.shape[0], n_buyer_needed))

    for i in range(n_buyer_needed):
        print(f"creating {i} out of {n_buyer_needed}")
        lm = models[0]
        lm.coef_[0] = new_coefs[:,i]
        new_predict[:,i] = logit_score(lm, fullX)
    predict = np.concatenate([predict, new_predict], axis = 1)
    pd.DataFrame(predict).to_pickle("newpredict_cluster.pkl")
    return


def meta_ipinyou_value ( n_buyer_needed ):
    predict = pd.read_pickle("newpredict.pkl").to_numpy()
    buyers_created = predict.shape[1]
    if buyers_created < n_buyer_needed:
        create_buyers(n_buyer_needed)
        predict = pd.read_pickle("newpredict.pkl").to_numpy()
    new_predict = predict[:,0:n_buyer_needed]
    def real_gen(n_buyer, n_item):
        assert n_buyer == n_buyer_needed, "wrong n_buyer in meta_ipinyou_value"
        indices = np.random.choice(new_predict.shape[0], n_item)
        return new_predict[indices,:].T
    real_gen.name = f"{n_buyer_needed} buyers"
    return real_gen 

def meta_ipinyou_value_cluster ( n_buyer_needed ):
    predict = pd.read_pickle("newpredict_cluster.pkl").to_numpy()
    buyers_created = predict.shape[1]
    if buyers_created < n_buyer_needed:
        create_buyers_cluster(n_buyer_needed)
        predict = pd.read_pickle("newpredict_cluster.pkl").to_numpy()
    new_predict = predict[:,0:n_buyer_needed]
    def real_gen(n_buyer, n_item):
        assert n_buyer == n_buyer_needed, "wrong n_buyer in meta_ipinyou_value_cluster"
        indices = np.random.choice(new_predict.shape[0], n_item)
        return new_predict[indices,:].T
    real_gen.name = f"{n_buyer_needed} buyers"
    return real_gen 


def ipinyou_sim ( n_buyer, n_item ):
    assert n_buyer == 5, "wrong buyer in ipinyou_sim"
    return np.array(predict.sample(n_item)).T

def search_bg(n_buyer, proportion, value_dist, verbo = False):
    print("searching budget")

    # estimate mean value for all buyers
    V = value_dist(n_buyer, 100000)
    mean_value = V.mean(axis = 1) * 2
    b_per_item = mean_value.copy() / n_buyer
    print("mean value\n", b_per_item)

    # give infinite budget to first few buyers
    n_beta_one = int(n_buyer * proportion)
    ones_idx = range(0, n_beta_one)
    less_idx = range(n_beta_one, n_buyer)
    b_per_item[ones_idx] += 100000

    # decrease budgets of other buyers
    bg_search_cnt = 1
    while(True):
        da_beta = dual_averaging(b_per_item, n_iter=100, batch_size=1000, value_generator = value_dist); 
        bg_search_cnt += 1
        if gap_beta_ok(da_beta, proportion):
            break
        else:
            print("beta=\n", da_beta, "\nbudget=\n", b_per_item)
            b_per_item[less_idx] = mean_value[less_idx] / (bg_search_cnt ** 2)
    
    # now give first few buyers budgets
    _, _, pay = auction(V, da_beta)
    pay += 1
    b_per_item[ones_idx] = pay[ones_idx]

    # final run of da
    da_beta = dual_averaging(b_per_item, n_iter=100, batch_size=1000, value_generator = value_dist); 
    print("select beta=\n", da_beta, "\nbudget=\n", b_per_item)
    return da_beta, b_per_item 
    
def get_rev_limit(value_generate, beta, batch_size = 10**5):
    # V is item x buyer
    n_buyer = len(beta)
    V = value_generate(n_buyer, batch_size)
    V = V.T
    assert V.shape[1] == n_buyer, "wrong V dimension in get_rev_limit"

    paced_value = np.multiply(V, beta)
    item_winner = np.argmax(paced_value, axis= 1)
    rev = 0
    for idx, win_buyer in enumerate(item_winner):
        rev += paced_value[idx][win_buyer] 
    return rev / batch_size

def get_rev_v( n_buyer, V, beta):
    """ Average revenue from auctioning items in V.

    Args:
        n_buyer (_type_): _description_
        V (_type_): _description_
        beta (_type_): _description_

    Returns:
        _type_: _description_
    """
    # V is buyer x item
    n_buyer = len(beta)
    assert V.shape[0] == n_buyer, "wrong V dimension in get_rev_v"
    V = V.T # item x buyer
    paced_value = np.multiply(V, beta) # iterm x buyer
    item_winner = np.argmax(paced_value, axis= 1)
    rev = 0
    for idx, win_buyer in enumerate(item_winner):
        rev += paced_value[idx][win_buyer] 
    return rev / n_item

def rev_ci_from_bs_betas (n_buyer, betas, V,  pivot, bs_exponent=0.4, functional = None):
    """ Revenue CI for revenue per unit of itme supply

    Args:
        n_buyer (_type_): _description_
        betas (_type_): _description_
        V (_type_): buyer x items 

    Returns:
        _type_: _description_
    """
    assert V.shape[0] == n_buyer
    assert betas.shape[1] == n_buyer
    n_item = V.shape[1]
    n_sampled_betas = betas.shape[0]

    eps_boot = 1/((n_item) ** bs_exponent)

    rev_list = np.empty([n_sampled_betas])

    for i in range(n_sampled_betas):
        beta = betas[i,:] 
        rev = functional(beta)
        rev_list[i] = rev
     
    normalized_bs_rev = (1/eps_boot) * (rev_list - pivot)
    std = np.std(normalized_bs_rev)
    # l, u = np.quantile(normalized_bs_rev, [0.025, 0.975]) 
    return [pivot - 2.5 * std / np.sqrt(n_item), 
            pivot + 2.5 * std / np.sqrt(n_item)]


def show(value_dist, B, n_buyer, n_item, n_trials, n_boot, bs_exponent, diag = True ):
    
    row = int(np.sqrt(n_buyer))
    col = row + 1

    total_budget = B  * n_item

    # 1. Find limit market 
    da_res = dual_averaging(B, value_generator = value_dist, title="in show")

    # 2. generate one FPPE, then bootstrap it
    value_generator = value_dist
    V = value_generator(n_buyer, n_item)
    beta = fppe(V, total_budget).be
    boot_res = fppe_bs (V, total_budget, n_buyer, n_item, n_boot, beta, bs_exponent, diag=diag)
    scaled_boot_res =(boot_res - beta) * (n_item ** (bs_exponent))

    # 3. generate many FPPEs
    m_res = fppe_m(total_budget, n_buyer, n_item, n_trials, value_generator = value_dist)
    scaled_res = (m_res - da_res) * np.sqrt(n_item)

    plt.rcParams["figure.figsize"] = (10,10)
    figure, axis = plt.subplots(row, col)
    for r in range(row):
        for c in range(col):
            i = c + r * col
            ax = axis[r][c]   
            ax.hist(scaled_boot_res.iloc[:,i], alpha = 0.3, color = "orange", label = "bootstrap")
            ax.hist(scaled_res.iloc[:,i], alpha = 0.3, color = "blue", label = "FPPEs")
            ax.set_xlabel(
                r"$\beta^*_{{ {} }}$".format(i+1) + 
                "={:.03f}, ".format(da_res[i]) + 
                r"$\beta^\gamma_{{ {} }}$".format(i+1) + 
                "={:.03f}".format(beta[i]))
    figure.suptitle( 
        r"Histrogram of $\sqrt{t} (\beta^\gamma - \beta^*)$ and $ \epsilon_t^{-1} (\beta^b- \beta^\gamma) $" +
        f"{n_buyer} buyers, {n_item} items, {n_trials} FPPEs, {n_boot} bootstraps")
    figure.tight_layout()
    plt.legend(loc = "upper right")
    plt.plot()
    # plt.savefig(f'fig_exp_boot_vs_fppe_{value_name}.pdf')  

def get_coverage_bs( n_trial, proportion, n_buyer, n_item, f, functional, bs_exponent, n_boot = 50, diag = False ):

    _, B = search_bg(n_buyer, proportion, f)

    total_budget = B * n_item
    print("budgets\n", B)

    # visualize 
    # show(f, B, n_buyer, n_item, 100, 100, bs_exponent, diag)

    # Limit revenue
    beta_limit = dual_averaging (B, value_generator=f, title="calculate beta limit")
    pivot_limit = functional(beta_limit) 
    print("chosen beta\n",beta_limit)

   # Print expeirment info 
    print(f"value={f.name}, prop of beta1={np.isclose(beta_limit, 1).sum()/ n_buyer}, n_buyer={n_buyer}, n_item={n_item}, n_boot={n_boot}, n_trial={n_trial}, diag={diag}, bs_exponent={bs_exponent}")

    # Begin the runs
    hit_cnt = 0
    fail_cnt = 0
    width = []
    for i in range(n_trial):
        try:
            # get one fppe
            V = f(n_buyer, n_item)
            beta = fppe(V, total_budget).be
            pivot = functional(beta)

            # bootstrap this fppe
            boot_res = fppe_bs (V, total_budget, n_buyer, n_item, n_boot, beta, bs_exponent, diag=diag, verbo=False).to_numpy()

            # check coverage
            ci = rev_ci_from_bs_betas(n_buyer, boot_res, V, pivot = pivot, functional = functional)
            width.append(ci[1]-ci[0])
            if pivot_limit <= ci[1] and pivot_limit >= ci[0]:
                hit_cnt +=1
        except:
            fail_cnt += 1
            print(f"fail count = {fail_cnt}")
            pass  
        if i > 0 and (i+1) % 10 == 0: 
            print (f"i={i}", "coverage=", hit_cnt / (i + 1 - fail_cnt))

    return (hit_cnt) / (n_trial - fail_cnt), np.mean(width)


# r, w = get_coverage_bs( ** CONFIG)

def nan_locations(df):
    nan_locations = []
    for row_index, row in df.iterrows():
        for col_index, value in row.iteritems():
            if pd.isna(value):
                nan_locations.append((row_index, col_index))

    return nan_locations

def format(pkl_name = "exp_ipinyou.pkl", tex_name = "tbl_bsipinyou.tex"):

    def insert_before_first_app(s, p, s_toinsert):
        idx = s.find(p)
        return s[0:idx] + s_toinsert + s[idx:]

    df = pd.read_pickle(pkl_name)
    df.style.format('{:.2f}')
    for row_index, row in df.iterrows():
        for col_index, value in row.items():
            cvg = value[0]
            v = value[1]         
            df.loc[row_index][col_index] = ("\makecell{{{}\\\\({:.2f})}}".format(cvg,v))
    s = df.to_latex(escape = False, float_format="{:.2f}".format, multicolumn = True, multirow=True,
                    caption = "Coverage and width of CI in parentheses. $\\alpha$ = proportion of $\\beta_i = 1$, $d$ is the exponent in bootstrap stepsize $\\epsilon_t = t^{-d}$.",
                    label = "tbl:bsipinyou", 
                    position = "ht")
    s = s.replace("0000", "")
    s = s.replace("beta = 1 proportion", "$\\alpha$")
    s = s.replace("n buyers", "buyer")
    s = s.replace("n items", "item")
    s = s.replace("exponent & item","$d$ & item")


    s = insert_before_first_app(s, "$d$ & item & ", "\\midrule ")
    s = insert_before_first_app(s, "llllllllllllllll}", "|")
    print(s)
    with open(tex_name, "w") as text_file:
        text_file.write(s)
format()

format("exp_ipinyou_quantile.pkl", "tbl_bsipinyou_quantile.tex")


if __name__ == "__main__":
    import os
    pro_list = [ .1, .3, .5]
    n_buyer_list = [10, 20, 30]
    n_item_list = [100, 300, 500]
    exponent_list = [0.4, 0.2, 0.05]

    # Pickle file name
    pk_name = "exp_ipinyou.pkl"
    tex_name = "tbl_ipinyou_exp.tex"

    # Pandas table index
    if not os.path.exists(pk_name):
        row_mindex = pd.MultiIndex.from_product(
            [exponent_list, n_item_list], 
            names=["exponent", "n items"])
        col_mindex = pd.MultiIndex.from_product(
            [pro_list, n_buyer_list], 
            names=["beta = 1 proportion", "n buyers"])
        df = pd.DataFrame(index = row_mindex, columns = col_mindex)
        df.to_pickle(pk_name)
    else:
        df = pd.read_pickle(pk_name)

    to_fill_entries = nan_locations(df)

    for row_idx, col_idx in to_fill_entries:
        bs_exponent,n_item = row_idx
        proportion, n_buyer = col_idx
        config = {
            "bs_exponent" :bs_exponent,
            "n_item" : n_item,
            "n_buyer" : n_buyer,
            "proportion":proportion,
            "f": meta_ipinyou_value(n_buyer),
            "diag" : True,
            "n_trial" : 100, 
            "n_boot" : 100,
            "functional" : lambda beta: np.inner(beta, np.ones(shape=[n_buyer])),
        }

        df.loc[row_idx, col_idx] = get_coverage_bs( ** config)
        print(df)
        df.to_pickle(pk_name)
    

    

==> fppe.py <==
import pandas as pd
import numpy as np
import os
from scipy.sparse import csc_matrix

import time
# import imp

import cvxpy
import warnings
import seaborn as sns
import matplotlib.pyplot as plt
import statsmodels


# NOTE: update this path to point to your xpress license
# %set_env XPAUTH_PATH=/Users/christiankroer/opt/xpauth.xpr


# %set_env XPRESS=/Users/christiankroer/opt/
# import xpress as xp
# xp.controls.outputlog = 0


def eisenberg_gale(valuations, B = None):
    if np.min(valuations[:, 2]) < 1e-7:
        warnings.warn('The provided valuations are badly scaled.')

    num_buyers = int(np.max(valuations[:, 0])) + 1
    num_items = int(np.max(valuations[:, 1])) + 1
    num_pairs = valuations.shape[0]

    if B is None:
        B = np.ones(num_buyers)
    elif B.size != num_buyers:
        raise RuntimeError('The provided budget vector is of the wrong size.')
    elif np.min(B) < 0:
        raise RuntimeError('The provided budget vector has a negative entry.')

    supply = np.ones(num_items)

    P_rows = valuations[:, 1].astype(int)
    P_cols = np.arange(num_pairs)
    P_vals = np.ones(shape=(num_pairs,))
    P = csc_matrix((P_vals, (P_rows, P_cols)))

    U_rows = valuations[:, 0].astype(int)
    U_cols = np.arange(num_pairs)
    U_vals = valuations[:, 2]
    U = csc_matrix((U_vals, (U_rows, U_cols)))

    x = cvxpy.Variable(shape=(num_pairs,), name='x')
    constraints = [P @ x <= supply]
    constraints.append(x >= 0)
    l = cvxpy.Variable(shape=(num_buyers,), nonneg=True, name='l')
    objective = cvxpy.Maximize(B @ cvxpy.log(U @ x + l) - cvxpy.sum(l))

    prob = cvxpy.Problem(objective, constraints)
    prob.__dict__['metadata'] = {'capacities': supply, 'P': P, 'U': U}
    return prob


def items_per_buyer(valuations, skip_sort=False):
    if not skip_sort:
        valuations = valuations[np.argsort(valuations[:, 0]), :]
    d = np.diff(np.hstack([[-1], valuations[:, 0]]))
    startlocs = np.where(d == 1)[0]
    # ^ starting index for each buyer
    startlocs = np.hstack([startlocs, [valuations.shape[0]]])
    # ^ add imaginary "final" buyer
    itemct = np.diff(startlocs)
    return itemct


def buyers_per_item(valuations, skip_sort=False):
    if not skip_sort:
        valuations = valuations[np.argsort(valuations[:, 1]), :]
    d = np.diff(np.hstack([[-1], valuations[:, 1]]))
    startlocs = np.where(d == 1)[0]
    # ^ starting index for each item, in this sorted order
    startlocs = np.hstack([startlocs, [valuations.shape[0]]])
    # ^ add imaginary "final" item
    buyerct = np.diff(startlocs)
    return buyerct


def results_by_item(valuations, allocations, prices):
    order = np.argsort(valuations[:, 1])
    valuations = valuations[order, :]
    allocations = allocations[order]
    widths = buyers_per_item(valuations, skip_sort=True)
    start = 0
    item2result = []
    for i, w in enumerate(widths):
        stop = start + w
        curr_buyers = valuations[start:stop, 0].astype(int)
        curr_values = valuations[start:stop, 2]
        curr_allocs = allocations[start:stop]
        d = {'buyers': curr_buyers,
             'valuations': curr_values,
             'allocations': curr_allocs,
             'price': prices[i] if prices is not None else None}
        item2result.append(d)
        start = stop
    return item2result


def results_by_buyer(valuations, allocations, prices):
    order = np.argsort(valuations[:, 0])
    valuations = valuations[order, :]
    allocations = allocations[order]
    widths = items_per_buyer(valuations, skip_sort=True)
    start = 0
    buyer2result = []
    for w in widths:
        stop = start + w  # inclusive of "start + w".
        curr_items = valuations[start:stop, 1].astype(int)
        curr_value = valuations[start:stop, 2]
        curr_alloc = allocations[start:stop]
        curr_prices = prices[curr_items] if prices is not None else None
        d = {'items': curr_items,
             'valuations': curr_value,
             'allocations': curr_alloc,
             'prices': curr_prices}
        buyer2result.append(d)
        start = stop
    return buyer2result


def convert_dense_valuation(v):
    num_buyers = v.shape[0]
    num_items = v.shape[1]
    buyer_index_vec = np.repeat(np.arange(num_buyers), num_items)
    item_index_vec = np.tile(np.arange(num_items), num_buyers)
    utility_vec = np.ravel(v, order='C')  # C, versus Fortran order.
    # convert the above vectors into columns
    buyer_index_vec = buyer_index_vec.reshape((-1, 1))
    item_index_vec = item_index_vec.reshape((-1, 1))
    utility_vec = utility_vec.reshape((-1, 1))
    # horizontally stack those to obtain a matrix in the required format.
    valuations = np.hstack([buyer_index_vec, item_index_vec, utility_vec])
    return valuations

class fppe_obj:
    def __init__(self, x, be,pr,u,mu,de):
        self.x = x
        self.be = be
        self.pr = pr
        # self.al = al
        self.u = u 
        self.mu = mu 
        self.de = de


def fppe(V, b):


    # solve the EG
    vals = convert_dense_valuation(V)
    prob = eisenberg_gale(vals, b)
    # obj = prob.solve(verbose=False) # fails with 200 buyer items
    obj = prob.solve(solver='MOSEK', verbose=False) # need license, apply it quick; thousands of buyer-items
    runtime = prob.solver_stats.solve_time


    # extract the most basic variables, x and p
    model_variables = prob.variables()
    x = model_variables[0].value
    capacity_constraint = prob.constraints[0]
    p = capacity_constraint.dual_value


    # calculate the rest of variables
    # item_res = results_by_item(vals, x, p)
    buyer_res = results_by_buyer(vals, x, p)
    allocation = np.zeros(V.shape)
    for i in range(V.shape[0]):
        for res_idx in range(buyer_res[i]["items"].size):
            j = buyer_res[i]["items"][res_idx]
            allocation[i, j] = buyer_res[i]["allocations"][res_idx]
            
    beta = b / ((V * allocation).sum(axis=1) + b - allocation @ p)
    u = b / beta
    mu = np.multiply(allocation,V) # buyer x item
    de = b - np.sum(allocation * (p), axis= 1)
    return  fppe_obj(allocation, beta, p, u, mu ,de)





==> hessian.py <==
import numpy as np
import pandas as pd
np.set_printoptions(formatter={'float': lambda x: "{0:0.4f}".format(x)})
DEFAULT_FD_EXPONENT = 0.3


def meta_value_generator( n_buyer_needed ):
    ctr = pd.read_pickle("ctr.pkl")
    n_buyer_cat = ctr.shape[1]

    # create buyer click through rate matrix
    buyer_cat_weights = np.random.uniform(size=(n_buyer_needed, n_buyer_cat))
    z = buyer_cat_weights.sum(axis=1).reshape(-1,1)
    buyer_cat_weights = buyer_cat_weights / z
    simulated_ctr = ctr.to_numpy() @ buyer_cat_weights.T

    # the function
    def real_gen(n_buyer, n_item):
        real_gen.name = f"{n_buyer} generator"
        # record category weights of buyers
        real_gen.buyer_cat_weight = buyer_cat_weights 
        assert n_buyer == n_buyer_needed, "wrong n_buyer in meta_value_generator"

        # sample item types
        idx = np.random.randint(simulated_ctr.shape[0], size = n_item)
        ctr_mat = simulated_ctr[idx, :]
        ctr_mat = ctr_mat.T
        value_vec = np.random.uniform(size = (n_item))
        return np.multiply(ctr_mat, value_vec)
    return real_gen

def gen_unim(n_buyer, n_item):
    gen_unim.name = "uniform"
    return np.random.uniform(high = 2, size = (n_buyer, n_item))

def gen_normal(n_buyer, n_item):
    gen_normal.name = "normal"
    return np.abs(np.random.normal(size = (n_buyer, n_item)))

def gen_exponential(n_buyer, n_item):
    gen_exponential.name = "exponential"
    return np.random.exponential(scale = .5, size = (n_buyer, n_item))
gen_unim.name = "uniform"
gen_normal.name = "normal"
gen_exponential.name = "exponential"

def ft (V, beta):
    """ Compute first part of dual EG objective

    Args:
        V (_type_): value matrix, buyer x item 
        beta (_type_): beta 

    Returns:
        float
    """
    return np.sum(np.amax(np.multiply(V,beta), axis = 1)) / V.shape[0]

def perturb_beta(beta, i, j, i_sign, j_sign, eps_perturb):
    ans = beta.copy()
    ans[i] += i_sign * eps_perturb
    ans[j] += j_sign * eps_perturb
    return ans

def get_jacobian_by_fd(n_buyer, n_item, V, beta, eps = None):
    """ Compute jacobian of the *first part* of the dual EG objective, using finite difference
        sum_i max_i beta_i v_i(theta ^ tau )

    Args:
        n_buyer (_type_):  
        n_item (_type_): 
        V (_type_): value matrix, buyer x item
        beta (_type_): beta at which we want to evaluate jacobian
        eps (_type_): the stepsize in finite difference

    Returns:
        J : a (n_buyer x 1) vector 
    """
    if eps is None:
        eps = 1 / (n_item ** DEFAULT_FD_EXPONENT)
    V = V.T
    v_0, v_1 = V.shape
    assert v_0 == n_item and v_1 == n_buyer, "Wrong V passed to 'get_jacobian'" 
    J = np.empty([n_buyer])
    for i in range(n_buyer):
       p = perturb_beta(beta, i, i, 1, 0, eps)
       m = perturb_beta(beta, i, i, -1, 0, eps)
       J[i] = (ft(V, p) - ft(V, m)) / (2 * eps)
    return J 



def get_win_value_by_buyer(V, beta, n_buyer, n_item):
    V = V.T
    v0, v1 = V.shape 
    assert v0 == n_item  and v1 == n_buyer, "Wrong V dimension in 'get_win_value_by_buyer' !"

    grad = np.zeros(shape = [n_buyer])
    winner = np.argmax(np.multiply(V, beta), axis= 1)
    for item in range(n_item):
        grad[winner[item]] += V[item][winner[item]]

    return grad 

def auction(V, beta):
    """

    Args:
        V (_type_): buyer x items 
        beta (_type_): _description_

    Returns:
        _type_: _description_
    """
    n_buyer = len(beta)
    n_item = V.shape[1]
    V = V.T
    v0, v1 = V.shape 
    assert v1 == n_buyer, "auction' !"


    util_from_item = np.zeros(shape = [n_buyer])
    payment = np.zeros(shape = (n_buyer))
    winner = np.argmax(np.multiply(V, beta), axis= 1)
    for item, winner in enumerate(winner):
        winner_util = V[item][winner]
        util_from_item[winner] += winner_util
        payment[winner] += winner_util * beta[winner]
    return winner, util_from_item / n_item, payment / n_item
    
def get_jacobian_by_sample(n_buyer, n_item, V, beta):
    return get_win_value_by_buyer(V,  beta, n_buyer, n_item) / n_item

def get_hessian(n_buyer, n_item, V, beta, B, eps = None, diag = False):
    """ Compute Hessian of the finite-sample dual EG objective

    Args:
        n_buyer (int): 
        n_item (int): 
        V (_type_): value matrix, buyer x item 
        beta (_type_): beta 
        eps (_type_): the stepsize in finite difference.
        B (_type_): budgets 
        diag (bool, optional): If True return a diagonal approximation of Hessian. 
                                If False compute full Hessian. Defaults to False.

    Returns:
        H : Hessian, a (n_buyer x n_buyer) matrix
    """
    if eps is None:
        eps = 1 / (n_item ** DEFAULT_FD_EXPONENT )
    V = V.T
    v_0, v_1 = V.shape
    assert v_0 == n_item and v_1 == n_buyer and len(B) == n_buyer, "Wrong V passed to 'get_hessian'" 
    if not diag:
        H = np.empty([n_buyer, n_buyer])
        for i in range(n_buyer):
            for j in range(i, n_buyer):
                pp = perturb_beta (beta, i, j, 1, 1, eps)
                pm = perturb_beta (beta, i, j, 1, -1, eps)
                mp = perturb_beta (beta, i, j, -1, 1, eps)
                mm = perturb_beta (beta, i, j, -1, -1, eps)
                H[i,j] = H[j,i] = (ft(V, pp) + ft(V, mm) - ft(V, pm) - ft(V, mp) ) / (4 * ( eps ** 2))
        return H + np.diag(np.divide(B, np.square(beta)))
    if diag:
        H = np.empty([n_buyer])
        for i in range(n_buyer):
            pp = perturb_beta (beta, i, i, 1, 1, eps)
            mm = perturb_beta (beta, i, i, -1, -1, eps)
            H[i] = (ft(V, pp) + ft(V, mm) -   2 * ft(V, beta) ) / (4 * ( eps ** 2))
        return np.diag(H) + np.diag(np.divide(B, np.square(beta)))

if __name__ == "__main__":
    n_buyer = 5
    n_item = 20000000

    def gen_unim_one(n_buyer, n_item):
        gen_unim.name = "uniform"
        return np.random.uniform(high = 1, size = (n_buyer, n_item))

    value_generator = gen_unim_one 
    V = value_generator(n_buyer, n_item)
    B = [0] * n_buyer
    beta = [0.5] * n_buyer

    # Compute Hessian of the full dual EG objective
    H = get_hessian( n_buyer, n_item, V, beta, B)
    print(H)

    # Compute Jabocian of the first part of dual EG objective
    get_jacobian_by_fd(n_buyer, n_item, V, beta)
    get_jacobian_by_sample(n_buyer, n_item, V, beta)






==> lc.py <==
a = [[1,  2, 13,  5],
    [11, 10,  9,  6],
    [3,  4,  8,  7],
    [12, 14, 15, 16]]

def f(lol):

    n = len(lol)
    def valid(i, j):
        return i >= 0 and i < n and j >= 0 and j < n
    
    def dfs(i, j):
        val = lol[i][j]
        dir = [(i+1,j), (i-1,j), (i,j+1),(i,j-1)]
        new_len = 0
        lol[i][j] = "#"
        for ii, jj in dir:
            if valid(ii, jj) and lol[ii][jj] == val+1:
                try_new_len = dfs(ii, jj ) 
                if try_new_len > new_len:
                    new_len = try_new_len
        lol[i][j] = val 
        return 1 + new_len

    max = 0
    for i in range(n):
        for j in range(n):
            cand_max = dfs(i,j)
            if max <= cand_max:
                max =cand_max 
    return max
f(a)

    

    
from bisect import bisect

==> util.py <==
import numpy as np
import pandas as pd
import cvxpy as cp
from fppe import fppe 
from hessian import *


def fppe_m(B, n_buyer, n_item, n_trials, value_generator):
    # gen_unim return buyer x item
    buyer_betas = np.empty(shape = [n_trials, n_buyer])

    for i in range(n_trials):
        V = value_generator(n_buyer, n_item) # buyer x item

        res = fppe(V,B)

        buyer_betas[i,:] = pd.Series(res.be)
        if i % 10 == 0: print(f"fppe: {i}/{n_trials}")

    # plot first few buyers
    buyer_betas = pd.DataFrame(buyer_betas)
    # b_min = min(buyer_betas.min(axis=None))
    # b_max= max(buyer_betas.max(axis=None))
    buyer_betas.plot()

    return buyer_betas




def run_d(d, n_buyer, beta, it_size_list, n_trials, n_rep_per_trial, value_generator = gen_unim):
    res = pd.DataFrame(np.zeros(shape = [n_trials, n_buyer]))
    res.columns = list(range(1, n_buyer +1)) 

    var = pd.DataFrame(np.zeros(shape = [n_trials, n_buyer])) 
    print(f"d = {d}")
    for idx, it_size in enumerate(it_size_list):
        if idx % 10 == 0: print(f"{idx} out of {n_trials}")

        temp = np.zeros(shape = [n_rep_per_trial, n_buyer])
        for rep in range(n_rep_per_trial):
            V = value_generator(n_buyer, it_size)
            H = get_hessian(n_buyer, it_size, V, beta, 1/(it_size) ** (d), diag = True)
            temp[rep,:] = H 

        res.iloc[idx,:] = np.mean(temp, axis = 0) 
        var.iloc[idx,:] = np.std(temp, axis = 0)
    return res, var 

def trunc_to_one(v):
    """ Used in dual_averaging

    Args:
        v (_type_): _description_

    Returns:
        _type_: _description_
    """
    less_one = v<1
    return  v* less_one + 1 * (1 - less_one) 


def dual_averaging(B, n_iter=1000, batch_size = 5000, value_generator = gen_unim, diagnostic = False, title = None):
    n_buyer = len(B)

    print(f"DA: n_iter={n_iter}, batch_size={batch_size}")
    beta_da = np.ones(n_buyer) * (0.5)
    u = np.zeros(n_buyer)
    eps = pow(10,-10)

    hist = np.empty(shape = [n_iter, n_buyer])
    for it in range(1, n_iter + 1):

        grad = np.zeros(n_buyer)
        V = value_generator(n_buyer, batch_size) # buyer x item
        grad = get_win_value_by_buyer(V, beta_da, n_buyer, batch_size) 

        grad = grad / batch_size

        u = (it - 1) / it * u + 1 / it * grad
        beta_da = trunc_to_one( B / (u + eps) )
        hist[it-1,:] = beta_da
        
        if diagnostic and it % int(n_iter/ 10) == 0: 
            print(f"dual averaging: {it}/{n_iter}")
    if diagnostic: 
        pd.DataFrame(hist).plot(title=title, legend=False)
    return beta_da

def quadratic_solver(n, Gb, H, beta, eps):
    # solve min_x eps * x^T Gb + 1/2 (x - beta)^T H (x - beta)
    # subject to 0 >= x and x <= 1

    less_one_bool = ~ np.isclose(beta, 1, atol = 0.001) 
    if sum(less_one_bool) == 0:
        return beta 

    n_less_one = int(sum(less_one_bool)) 
    less_one_idxx = [i for i, n in enumerate(less_one_bool) if n]

    H_less_one = H[np.ix_(less_one_idxx, less_one_idxx)]

    beta_less_one = beta[less_one_bool] 
    Gb_less_one = Gb[less_one_bool]
    q = eps * Gb_less_one - H_less_one @ beta_less_one
    x = cp.Variable((n_less_one,1), nonneg = True)
    prob = cp.Problem(cp.Minimize((1/2) * cp.quad_form(x, H_less_one) + q.T @ x),
                    [  x <= np.ones([n_less_one,1]) ])
    prob.solve()

    res = np.ones((n,))
    res[less_one_bool] = x.value.reshape((n_less_one,))
    return res

def fppe_bs (V, B, n_buyer, n_item, n_boot, beta, bs_exponent, eps_fd = None, diag = False, verbo = False):
    # eps_fd: hessian rate; eps: bootstrap stepsize

    eps_boot = 1/((n_item) ** bs_exponent)
    
    if eps_fd is None: 
        eps_fd = 1/((n_item) ** DEFAULT_FD_EXPONENT) 

    res = np.zeros(shape = [n_boot, n_buyer])

    H = get_hessian(n_buyer, n_item, V, beta, B / n_item, eps_fd, diag)
    # H = np.diag(np.divide(B, np.square(beta)))

    jacob_at_beta = get_jacobian_by_fd(n_buyer, n_item, V, beta, eps=eps_fd)
    for i in range(n_boot):

        random_indices = np.random.choice(n_item, size=n_item, replace=True)
        V_sampled = V[:, random_indices] # buyer x item

        jacob_sampled = get_jacobian_by_fd(n_buyer, n_item, V_sampled, beta, eps=eps_fd)
        Gb = np.sqrt(n_item) * (jacob_sampled - jacob_at_beta)
        beta_sampled = quadratic_solver (n_buyer, Gb, H, beta, eps_boot)
        res[i,:] = pd.Series(beta_sampled)
        if verbo and i % 10 == 0: print(f"bootstrap: {i}/{n_boot}")

    return pd.DataFrame(res) 


def fppe_mult_bs (V, tot_b, n_buyer, n_item, n_boot, verbo = False):

    res = np.zeros(shape = [n_boot, n_buyer])
    for i in range(n_boot):
        random_indices = np.random.choice(n_item, size=n_item, replace=True)
        V_sampled = V[:, random_indices] # buyer x item
        beta_sampled = fppe(V_sampled, tot_b).be
        res[i,:] = pd.Series(beta_sampled)
        if verbo and i % 10 == 0: print(f"mult bootstrap: {i}/{n_boot}")
    return pd.DataFrame(res) 


==> util_ipinyou.py <==
import pandas as pd
import numpy as np
from sklearn.linear_model import LogisticRegression
from sklearn.metrics import classification_report, confusion_matrix
import statsmodels.api as sm


def logit_score(model, X):
    score = model.predict_proba(X)
    score = [s[1] for s in score]
    score = pd.Series(score) * 10000
    return score


pd.set_option('display.precision', 2)
region_name_dict = {0:"unknown", 1:"Beijing", 2:"Tianjin", 3:"Hebei", 15:"Shanxi", 27:"Inner Mongolia", 40:"Liaoning", 55:"Jilin", 65:"Heilongjiang", 79:"Shanghai", 80:"Jiangsu", 94:"Zhejiang", 106:"Anhui", 124:"Fujian", 134:"Jiangxi", 146:"Shandong", 164:"Henan", 183:"Hubei", 201:"Hunan", 216:"Guangdong", 238:"Guangxi", 253:"Hainan", 275:"Chongqing", 276:"Sichuan", 298:"Guizhou", 308:"Yunnan", 325:"Xizang", 333:"Shannxi", 344:"Gansu", 359:"Qinghai", 368:"Ningxia", 374:"Xinjiang", 393:"Taiwan", 394:"Hong Kong", 395:"Macao" }

tags = { '10006', '10024', '10031', '10048', '10052', '10057', '10059', '10063', '10067', '10074', '10075', '10076', '10077', '10079', '10083', '10093', '10102', '10110', '10111', '10684', '11092', '11278', '11379', '11423', '11512', '11576', '11632', '11680', '11724', '11944', '13042', '13403', '13496', '13678', '13776', '13800', '13866', '13874', '14273', '16593', '16617', '16661', '16706'}


adtiser_list = [1458, 3358, 3386, 3427, 3476]

bid_col_names = [
    "bid_id" , # e3d962536ef3ac7096b31fdd1c1c24b0
    "timestamp" , # 20130311172101557
    "userid", # 37a6259cc0c1dae299a7866489dff0bd
    "device", # Mozilla/4xxx
    "ip", # 219.232.120.*
    "region", # 1
    "city", # 1.1
    "ad_exchange", # 2
    "domain",
    "url", # DF9blS9bQqsIFYB4uA5R
    "anon_url", # DF9blS9bQqsIFYB4uA5R
    "ad_slot_id", # b6c5272dfc63032f659be9b786c5f8da
    "ad_width", 
    "ad_height", 
    "ad_visibility", 
    "ad_format" ,
    "floor_price",
    "create_id", 
    "bid", 
    "adtiser_id", 
    "user_profile"
]

imp_col_names = [
    "bid_id" , # e3d962536ef3ac7096b31fdd1c1c24b0
    "timestamp" , # 20130311172101557
    "logtype",
    "userid", # 37a6259cc0c1dae299a7866489dff0bd
    "device", # Mozilla/4xxx
    "ip", # 219.232.120.*
    "region", # 1
    "city", # 1.1
    "ad_exchange", # 2
    "domain",
    "url", # DF9blS9bQqsIFYB4uA5R
    "anon_url", # DF9blS9bQqsIFYB4uA5R
    "ad_slot_id", # b6c5272dfc63032f659be9b786c5f8da
    "ad_width", 
    "ad_height", 
    "ad_visibility", 
    "ad_format" ,
    "floor_price",
    "create_id", 
    "bid", 
    "paying_price",
    "landing_page_url",
    "adtiser_id", 
    "user_profile"
]

def get_file_name_date (date, FILE_PATH = "/Users/liaoluofeng/Downloads/ipinyou.contest.dataset/data/training2nd/"):
    return FILE_PATH + date + ".txt"

def get_ctr_on (date_str, latex = False):
    clk = pd.read_csv(get_file_name_date("clk." + date_str), sep="\t", names = imp_col_names )
    imp = pd.read_csv(get_file_name_date("imp." + date_str), sep="\t", names = imp_col_names )

    print("No of imp not in clk = ", len(set(clk.bid_id) - set(imp.bid_id)), "/", len(clk))


    a = imp.groupby(["adtiser_id", "region"])["bid_id"].size()
    b = clk.groupby(["adtiser_id", "region"])["bid_id"].size()


    ad_reg = a.to_frame().join(b.to_frame(), lsuffix="_caller", rsuffix="_other")
    ad_reg = ad_reg.fillna(0)
    ad_reg["ctr"] = ad_reg["bid_id_other"] / ad_reg["bid_id_caller"]
    ad_reg = ad_reg.reset_index()
    ad_reg = ad_reg.pivot_table(index="region", columns= "adtiser_id", values = "ctr")
    ad_reg = ad_reg * 10000
    ad_reg = ad_reg.rename(columns= {1458: "Ecommerce", 3358: "Software", 3386: "International Ecom", 3427: "Oil", 3476: "Tire"}) 
    ad_reg = ad_reg.rename(index = region_name_dict)
    ad_reg.columns.name=""
    ad_reg.index.name=""
    if latex:
        print(ad_reg.to_latex("tbl_ipinyou.tex", float_format="{:0.2f}".format), label = "tbl:ctrbyregion"
            )
    return ad_reg

if __name__ == "__main__":
    date_list = ["20130606", "20130607", "20130608", "20130609", "20130610", "20130611", "20130612"]
    res = []
    for i, date_str in enumerate(date_list):
        i_data = get_ctr_on(date_str)
        res.append(i_data)

    avg_ctr = {}
    for i, i_data in enumerate(res): 
        avg_ctr = i_data if i == 0 else avg_ctr + i_data 
    avg_ctr = avg_ctr / len(date_list)
    avg_ctr = avg_ctr.rename(index = {"Neimenggu":"Inner Mongolia"})
    avg_ctr.columns.name = "Advertizer"
    avg_ctr.index.name = "Region"
    avg_ctr.to_latex("tbl_ipinyou.tex", float_format="{:0.2f}".format, caption = f"Average CTR (0.01\%) in the week of 2013/06/06--2013/06/12.")
    avg_ctr.to_pickle("./ctr.pkl")

